Conserved amount, negotiable placement. Prompting perturbs one architecture, an AI reviewer both

Tesler's conservation law holds that a problem carries an irreducible amount of complexity. Brooks separates that essential part from the accidental part a solution adds. If the essential part is fixed, architecture is placement rather than quantity, and the question is which levers move placement. An AI agent implements sixty accumulating change requests on one REST endpoint under two architectures, a mutative Spring controller and an additive OfficeFloor pipeline, under five conditions, ten runs per cell, model fixed. Four are external controls, from a bare change request to the disclosed structural cost function. The fifth is different in kind. A second agent reviews each change and reasons about cohesion itself. Amount is steady. Across all ten cells the finished complexity varies by 7% to 20% over four operationalisations, and the complexity the sixty rules added by 21% to 29% within an architecture. Placement is not. Under the four external controls the plasticity ratio between the architectures is near 1 on six amount metrics (five of six intervals contain 1) against 2.7 to 10.0 on eleven placement metrics (ten of eleven above 1). The mutative architecture moves, the additive one does not, and the disclosed formula brings it to the additive arm's untouched placement. The AI reviewer is the one lever that moves the additive arm, on one family only. It consolidates the pipeline, raising change- and mass-concentration on every such metric, interval excluding zero, while leaving coupling, file count and per-node complexity untouched. The price is reported in full. Strict correctness fell in most comparisons though each rule was implemented correctly in over 99% of checkpoints, and all three outcome measures favour the concentrated codebase. The contribution is a measurable property of an architecture and its lever, not a verdict on either.

==> anc/CORRECTNESS_EXCLUSIONS.md <==
# Audit: which acceptance tests the specifications determine

Correctness is only meaningful where the specs decide the answer. This records the audit behind
`config.yaml` → `correctness.excluded_tests`, so the exclusion list is evidence rather than
assertion, and so the 15 tests that were **kept** are as defensible as the 2 that were dropped.

## Method

Every test observation across every chain — **529,358** across **248 chains** (6 run/strategy
groups, both arms) — reduced to each test's pass/fail split **at the checkpoint where it first
appears**. Later checkpoints are excluded from the split so a long-lived test is not weighted by
how long it survived.

Why the split and not the failure count: a test the specs determine is near-all-pass, or fails in
a minority that is not complying. A test that **divides** the field is the signature of an
assertion the specs do not settle. `unsatisfied_replacement` cannot find these on its own — it
only sees *replacement* tests that fail, so an ambiguity most implementations happen to get right
is invisible to it.

Only **17 of the suite's tests fail at all** on first appearance, and the distribution drops
sharply after the top three. `analyze` prints this table every run ("Tests that divide the field").

## Two diagnostics that separate ambiguity from a defect

1. **Is the alternative answer consistent?** Two defensible readings produce *one* alternative.
   Several different wrong values are several different bugs.
2. **Do co-failing tests land in the same chain?** A shared root cause in one implementation is a
   defect; an ambiguity spreads across unrelated chains.

## Excluded — the specs do not determine these

| test | first seen | split | basis |
| --- | --- | --- | --- |
| `Cp28Tests#coreIdentityCollisionWithComputedHousehold` | cp36 | 43/17 (28%) | cp28 rejects on a whole-identityKey match; cp36 says `sharesHousehold` "only bypasses the duplicate block" and describes a *household* duplicate, never saying whether the flag also bypasses a **full identityKey** collision. The test takes one of two defensible readings. Field divides 69/31. |
| `Cp51Tests#coreCapsLevelByHousehold` | cp51 | 54/6 (10%) | The specs **conflict** for the case it builds. cp28: same household, different telephones, "must both be allowed". cp36: a second such owner "is rejected as a household duplicate (409) unless it sets `sharesHousehold`". It creates that owner *without* the flag and requires success. All six failures are the create returning 409 — never the level assertion. It penalises compliance with cp36, and it is cp51's **own** test. |

## Kept — determined by their specs, and genuinely failed

| test | first seen | fail | basis |
| --- | --- | --- | --- |
| `Cp21Tests#coreAuditLineRecordsLevel` | cp24 | 20 | cp24: "anything that recorded the tier (such as the create audit line) must record the level instead." Explicit. |
| `Cp11Tests#coreSharedHouseholdAndIdentityKey` | cp28 | 10 | cp11: "assign **both** the same householdId". Three *distinct* failures — an empty householdId and two malformed identityKeys (`tel|` for `tel||`) — a format cp28 specifies exactly. |
| `Cp23Tests#coreComputedHouseholdMemberHasLevel` | cp36 | 5 | Expected 2, got 1, 3 **and** 4 across 5 chains — several different bugs, not one alternative reading. |
| `Cp29Tests#errorRejectsOutOfRangePostcode` | cp44 | 4 | cp29 fixes the ranges per region; cp44 says postcode validation uses the structured fields when present. 3 × 201 (no validation) and 1 × **500**. |
| `Cp01Tests#coreRejectsWhenNoAddressAtAll` | cp44 | 4 | cp44: valid with an address in *either* form plus city. 3 × **500** — a crash is a failure whatever the spec says. |
| `Cp23Tests#coreHouseholdAddsPoints` | cp40 | 4 | cp40 spells the scheme out numerically ("add 2 for a household of 3 or more"). The shortfall is exactly that component (3 = 2+1+**0**). |
| `Cp39Tests#coreNewOwnerCappedBelowFour` | cp40 | 3 | Same root cause: the **same three chains** fail both this and `coreHouseholdAddsPoints`. One defect, two assertions. |
| `Cp35Tests#functionalityDeclaredHouseholdMemberNotFlagged` | cp36 | 2 | cp36 says it outright: "a declared member is not a suspected duplicate". |
| `Cp23Tests#coreHouseholdMemberHasNumericLevelNotTier` | cp24 | 2 | Expected 2, got 3 and 4 — scattered. |
| `Cp03Tests#coreRejectsDuplicateAcrossFormats` | cp08 | 2 | cp03: "Respond with 409." Returned 400. |
| `Cp28Tests#coreRejectsIdentityCollision` | cp28 | 1 | Single chain, 201 for a stated 409. |
| `Cp10Tests#coreSameLastNameAndPostcodeRejected` | cp36 | 1 | Single chain; fails together with `Cp35#coreSharedLastNameAndPostcodeIsHouseholdDuplicate` in that **same** chain — one defect. |
| `Cp35Tests#coreSharedLastNameAndPostcodeIsHouseholdDuplicate` | cp36 | 1 | As above. |
| `Cp35Tests#coreSoftMatchOnSoundexAndPostcode` | cp52 | 1 | Single chain; fails together with `Cp10#coreSameLastNameAndPostcodeNoLongerHardDuplicate` in that **same** chain — one defect. |
| `Cp10Tests#coreSameLastNameAndPostcodeNoLongerHardDuplicate` | cp52 | 1 | As above. |

Every kept failure is confined to **1–4 named chains**, co-failing tests share a chain, and wrong
values scatter where chains fail independently. That is the signature of implementation defects.
Nearly all are in `impact_gated` — a result about that strategy, not an artefact of the suite.

## What this does and does not change

An exclusion changes **what is reported, never what was measured**. The captures stay as they
are, no test is altered and nothing is re-gated. `analyze` scores every row twice and prints both
figures with the per-strategy delta, because how much a spec ambiguity cost each strategy is
itself a result.

## A caution

The two exclusions were found by reading the specs *after* seeing which tests split the field.
That is legitimate as an audit of an instrument, and illegitimate as a way to improve a number —
which is why both figures are always reported, the criterion is stated in advance of the list,
and the full table is printed so any reader can re-derive the shortlist.


==> anc/REGENERATION <==
How to regenerate every number in the paper
  "Conserved amount, negotiable placement.
   Prompting perturbs one architecture, an AI reviewer both"

Every number the paper prints is produced by a script in tools/gallery/, read
off the per-checkpoint CSVs shipped beside this file under anc/results/. No
number is hand-entered. This file maps each table, figure and inline figure to
the exact command that regenerates it, so a reader can recompute all of it and
check it against the paper. If a command's output ever disagrees with the paper,
the script is the authority, not the prose.

The run ids and the condition each maps to are in anc/results/README.


ENVIRONMENT

The scripts need Python with numpy. From the repository root, either run
./setup.sh once to build the .venv the commands below use, or install numpy into
any Python and call that interpreter in place of ./.venv/bin/python.

All bootstrap figures use a fixed seed of 0 and 20,000 resamples (10,000 in
bootstrap_ratio, overridable with --n-boot), resampling CHAINS not checkpoints.
Re-running reproduces the same numbers. "final phase" means the rows with
phase == Final, change requests 49-60, aggregated chain-first (each chain's mean
over its final-phase rows, then the mean over the ten chains, sample SD ddof=1).


ALL NUMBERS AT ONCE

  ./.venv/bin/python -m tools.gallery.paper_cells
  ./.venv/bin/python -m tools.gallery.bootstrap_ratio --latex --conditions both
  ./.venv/bin/python -m tools.gallery.floor_effect --conditions both
  ./.venv/bin/python -m tools.gallery.plasticity_dist --conditions both --out /tmp/pd


TABLES  (--latex emits the LaTeX cells; drop it for a readable form)

  Table 1  amount              paper_cells --only amount
  Table 2  added over base     paper_cells --only added
  Table 3  erosion (two scopes) paper_cells --only erosion
  Table 4  spread S and R      bootstrap_ratio --latex --conditions four
  Table 5  AI-review S(offl)/R bootstrap_ratio --latex --conditions both
                               (four-condition block, then five-condition block;
                                Table 5 is the S(officefloor) and R columns of each)
  Table 6  AI-review converge  paper_cells --only convergence   (section B)
  Table 7  mutative converge   paper_cells --only convergence   (section A)
  Table 8  correctness         paper_cells --only correctness
  Table 9  outcome             paper_cells --only outcome
  Table 10 room-normalised     floor_effect --conditions four   (CHECK B, R is the
                                "Rwide" column, n taken as the arm's widest)


FIGURES  (need the full harness and the analysed runs, so NOT part of build.sh)

  Figure 1  plasticity         ./figures.sh --only plasticity
  Figure 2  plasticity_dist    ./figures.sh --only plasticity_dist
  Figure 3  strict_pass_adj    ./figures.sh --only strict_pass

  The distribution counts in Figure 2's caption (n=200, R>=1, R<=1/2.9, R>=2.9,
  the median, the per-family vote, and the four-to-five shift) are printed by
  plasticity_dist --conditions both on stdout.


INLINE NUMBERS IN THE TEXT

  amount spreads 7/15/18/20 pct, added spreads 21-29 pct
                               paper_cells --only amount  (spread line per metric)
                               paper_cells --only added
  base totals (cc, halstead, wmc, file counts 55/120)
                               the BASE constant in paper_cells.py; the
                               re-measurement command is in that file's docstring,
                               and paper_cells --only prose prints the file counts
  ck_lcom_mean by condition (29.6 to 17.3 under the formula, 26.0 under cohesion)
                               paper_cells --only prose
  isolated pass rate pooled over all checkpoints (over 99 pct)
                               paper_cells --only prose
  quality-gate firings (195 of 1,200 gated, 3 of 1,200 formula)
                               paper_cells --only prose  (ig_refactors > 0)
  additive-arm wiring and Java line ranges (base yaml 460, finish 536 to 582,
    yaml added 76 to 122, java added 674 to 913)
                               paper_cells --only prose
  three September external conditions, dropping the August control
    (placement R from 3.1 to 10.6, the run-date robustness check)
                               bootstrap_ratio --conditions sep3
  spread section ranges and counts (2.7 to 10.0, ten of eleven, 0.6 to 1.1,
    five of six, total_cc R=0.6 [0.43,0.98] P=2 pct, propagation 2.7 [0.71,9.03])
                               bootstrap_ratio --conditions four
  the "lower bound above 2 and posterior 100 pct" count is read off Table 4's CI
    and P(R>1) columns directly
  AI-review ranges (3.4 to 10.0 down to 1.2 to 2.1, framework 3.1 to 4.2)
                               bootstrap_ratio --latex --conditions both  (R columns)
  distribution counts and family vote (142/200, 3, 60, median 1.38 to 1.29,
    66 families, 50, 21, 1.48, 60 to 44)
                               plasticity_dist --conditions both
  escape / duplication / money (container_total means and SDs, dup_lines,
    dup_density, per-run dollars, the 8,634 total)
                               paper_cells --only paragraphs
  floor-effect correlations (r and rho) and room consumption ranges
                               floor_effect --conditions four  (CHECK A, CHECK B)
  erosion decomposition (total/over-threshold/in-handler mass, 62 pct vs 0 pct)
                               paper_cells --only erosion  (mass decomposition line)
  rule-topic counts in the erosion mechanism (five E.164, three Luhn, two soundex)
                               a topic reading of the frozen plan, not a mechanical
                               count. The five E.164 rules are the telephone-* ids
                               in checkpoints.yaml (telephone-normalize, -unique,
                               -e164, -country-length, -display). Luhn: check-digit,
                               global-id, member-id. soundex: soft-match,
                               identity-key-v2. checkpoints.yaml is in the repo, not
                               the archive.


==> anc/results/README <==
Raw metrics for the paper
  "Conserved amount, negotiable placement.
   Prompting perturbs one architecture, an AI reviewer both"

This directory holds the per-checkpoint metric records the paper is computed
from, one CSV per condition. The paper itself does not print run ids, script
names, repository URLs or branch names; this file is where all of that lives, and
it is packed into the arXiv source beside the CSVs.

Each results/<run>/records.concat.csv holds the record for one condition. Rows
are 2 arms x 10 chains x 60 change requests = 1200, over 280 metric columns. The
arm column is "spring" (the mutative Spring controller) or "officefloor" (the
additive OfficeFloor pipeline). The phase column bins each chain's 60 change
requests into fifths (Start, Early, Mid, Late, Final); the paper's "final phase"
is the rows with phase == Final, change requests 49-60.


THE FIVE RUNS, in the order the paper's tables use

  condition         what it is                                   run (<run>)         date        branch strategy
  just-solve        control, the change request alone            blind-202608100006  2026-08-10  just-solve
  cohesion-prompt   a plain-language request for cohesion        blind-202609160027  2026-09-16  cohesion-prompt
  impact-gated      a quality gate plus one guided refactor      blind-202609031757  2026-09-03  impact_gated
  formula-provided  the structural cost function in the prompt   blind-202609010045  2026-09-01  impact_gated
  ai-reviewed       an independent AI reviewer, author resumed   blind-202609290948  2026-09-29  reviewed

The formula-provided and impact-gated runs share the branch strategy name
"impact_gated" because the formula run predates the later "advisory" enforcement
mode. Each chain's committed configuration snapshot is the authority on which is
which.


CORRECTNESS, AND THE TWO UNDER-DETERMINED TESTS

Each CSV carries two strict-pass columns. strict_pass is the raw rate, every
selected test green. strict_pass_adj is the same with two tests removed whose own
specification does not determine the right answer, so scoring them measures which
defensible reading a run took rather than whether it was correct. The paper's
correctness figure is drawn on the adjusted rate and the table reports both. The
two removed tests are Cp28Tests#coreIdentityCollisionWithComputedHousehold (from
change request 36) and Cp51Tests#coreCapsLevelByHousehold (from change request
51). Fifteen other tests that fail on first appearance, including the two highest
failure rates, are KEPT, because their spec does determine the answer and failing
them is non-compliance. The full audit, the method, the two diagnostics that
separate an ambiguity from a defect, and the basis for every test kept as well as
the two dropped, is in CORRECTNESS_EXCLUSIONS.md, packed beside this file.


BASE EACH RUN STARTS FROM

Every run of an arm starts from one fixed base commit, the application plus the
injected acceptance suite and no pre-existing tests. The sixty change requests
are applied on top of it. These base branches live in the run-data repository
below.

  arm          base branch
  spring       spring-compare-no-tests
  officefloor  officefloor-compare-no-tests

Measured on those base commits, the amount metrics the paper's "added" table
subtracts are: spring total_cc 404, Halstead 153297, ck_wmc 518; officefloor
total_cc 351, Halstead 152798, ck_wmc 431.


REPOSITORIES

  harness    the frozen change-request plan, the acceptance suite, the
             measurement and analysis code, and the per-checkpoint records
             https://github.com/officefloor/spring-petclinic-rest-long-degradation-test

  run data   the codebases themselves, one branch per chain, each checkpoint a
             commit carrying its transcript, diff, build log and measurement
             record; branches are named evolve/<run>/<strategy>/<arm>/chain<n>,
             and the base branches above are in the same repository
             https://github.com/officefloor/spring-petclinic-rest

The commit in the harness repository that produced this version of the paper is
tagged paper-v2.


REPRODUCING THE NUMBERS

Every metric is recomputed from the committed source by the harness, not read
back from anything an agent wrote. From the harness repository root, with its
virtualenv Python, each script below reads these same CSVs and takes its
randomness from a fixed default seed of 0.

  script                                produces
  tools/gallery/bootstrap_ratio.py      the intervention spread S, the plasticity
                                        ratio R, their bootstrap intervals and
                                        P(R>1), for the four-condition and the
                                        five-condition spread tables.
                                        --conditions four|five|both
  tools/gallery/floor_effect.py         the room-normalised floor-effect table and
                                        the floor-effect correlations.
                                        --conditions four
  tools/gallery/plasticity_dist.py      the whole-distribution figure and the
                                        per-metric-family counts.
                                        --conditions four|five|both
  tools/gallery/paper_cells.py          the amount, added, convergence, AI-review
                                        convergence, correctness and outcome cell
                                        numbers, and the escape / duplication /
                                        money paragraphs.
  tools/gallery/plasticity_fig.py       the per-condition movement figure.
  tools/gallery/metric_gallery.py       the strict-pass figure (via figures.sh).

paper/rebuild-paper.sh runs the figures, writes the reconciliation stats, and
builds the PDF in one pass. paper/results-README.txt (this file) is the source of
results/README in the arXiv bundle; edit it there, in the harness repository.

